Differentiable quantum computational chemistry with PennyLane

This work describes the theoretical foundation for all quantum chemistry functionality in PennyLane, a quantum computing software library specializing in quantum differentiable programming. We provide an overview of fundamental concepts in quantum chemistry, including the basic principles of the Hartree-Fock method. A flagship feature in PennyLane is the differentiable Hartree-Fock solver, allowing users to compute exact gradients of molecular Hamiltonians with respect to nuclear coordinates and basis set parameters. PennyLane provides specialized operations for quantum chemistry, including excitation gates as Givens rotations and templates for quantum chemistry circuits. Moreover, built-in simulators exploit sparse matrix techniques for representing molecular Hamiltonians that lead to fast simulation for quantum chemistry applications. In combination with PennyLane's existing methods for constructing, optimizing, and executing circuits, these methods allow users to implement a wide range of quantum algorithms for quantum chemistry. We discuss how PennyLane can be used to implement variational algorithms for calculating ground-state energies, excited-state energies, and energy derivatives, all of which can be differentiated with respect to both circuit and Hamiltonian parameters. We provide an example workflow describing how to jointly optimize circuit parameters, nuclear coordinates, and basis set parameters for quantum chemistry algorithms. We discuss a functionality for reducing the number of qubits by using symmetries and explain how PennyLane can be used to estimate quantum resources needed to implement several quantum algorithms. By combining insights from quantum computing, computational chemistry, and machine learning, PennyLane is the first library for differentiable quantum computational chemistry.

==> code/adapt.py <==
import pennylane as qml
from pennylane import numpy as np

@qml.qnode(qml.device("default.qubit", wires=4))
def circuit():
    qml.BasisState(np.array([1, 1, 0, 0]), wires=range(4))
    return qml.expval(H)
    
operator_pool = [qml.DoubleExcitation(0.0, wires=[0, 1, 2, 3]),
                 qml.SingleExcitation(0.0, wires=[0, 2]),
                 qml.SingleExcitation(0.0, wires=[1, 3])]
                    
opt = qml.AdaptiveOptimizer()
for i in range(len(operator_pool)):
    circuit, energy, gradient = opt.step_and_cost(circuit, operator_pool)


==> code/excitation_circuit.py <==
import pennylane as qml

dev = qml.device("default.qubit", wires=4)

@qml.qnode(dev)
def circuit(params):
    qml.BasisState(np.array([1, 1, 0, 0]), wires=range(4))
    qml.DoubleExcitation(params[0], wires=[0, 1, 2, 3])
    qml.SingleExcitation(params[1], wires=[0, 2])
    qml.SingleExcitation(params[2], wires=[1, 3])
    return qml.expval(H)


==> code/forces.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ['H', 'H']
geometry = np.array([[0.0, 0.0, -0.6614], [0.0, 0.0, 0.6614]], requires_grad=True)
mol = qml.qchem.Molecule(symbols, geometry)
args = [geometry]

dev = qml.device("default.qubit", wires=4)

def energy(mol):
    @qml.qnode(dev)
    def circuit(*args):
        qml.BasisState(np.array([1, 1, 0, 0]), wires=range(4))
        # applies gate with optimal parameter
        qml.DoubleExcitation(0.209733, wires=[0, 1, 2, 3])
        H = qml.qchem.molecular_hamiltonian(symbols, geometry, args=args)[0]
        return qml.expval(H)
    return circuit

forces = -qml.grad(energy(mol))(*args)


==> code/full_optimization.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ["H", "H", "H"]

# non-equilibrium geometry
geometry = np.array([[0.0, 0.0, 0.0], [1.0, 1.0, 0.0],
                     [2.0, 0.0, 0.0]], requires_grad=True)

# basis set exponents
alpha = np.array([[3.4253, 0.6239, 0.1689], [3.4253, 0.6239, 0.1689],
                  [3.4253, 0.6239, 0.1689]], requires_grad=True)

# basis set contraction coefficients
coeff = np.array([[0.1543, 0.5353, 0.4446], [0.1543, 0.5353, 0.4446], 
                  [0.1543, 0.5353, 0.4446]], requires_grad=True)

params = [np.array([0.0], requires_grad=True)] * 2

dev = qml.device("default.qubit", wires=6)

def energy(mol):
    @qml.qnode(dev)
    def circuit(*args):
        qml.BasisState(np.array([1, 1, 0, 0, 0, 0]), wires=range(6))
        qml.DoubleExcitation(*args[0][0], wires=[0, 1, 2, 3])
        qml.DoubleExcitation(*args[0][1], wires=[0, 1, 4, 5])
        H = qml.qchem.molecular_hamiltonian(mol.symbols, mol.coordinates, 
            charge = 1, alpha=mol.alpha, coeff=mol.coeff, args=args[1:])[0]
        return qml.expval(H)
    return circuit

mol = qml.qchem.Molecule(symbols, geometry, alpha=alpha, coeff=coeff)
args = [params, geometry, alpha, coeff]

# gradient for circuit parameters
gradient_params = qml.grad(energy(mol), argnum = 0)(*args)

# gradient for nuclear coordinates
forces = -qml.grad(energy(mol), argnum = 1)(*args)

# gradient for basis set exponents
gradient_alpha = qml.grad(energy(mol), argnum = 2)(*args)

# gradient for basis set contraction coefficients
gradient_coeff = qml.grad(energy(mol), argnum = 3)(*args)


==> code/hamiltonian.py <==
H = qml.qchem.molecular_hamiltonian(symbols, geometry)[0]


==> code/hamiltonian_diff.py <==
from pennylane import numpy as np

symbols = ['H', 'H']
geometry = np.array([[0.0, 0.0, -0.6614], [0.0, 0.0, 0.6614]], requires_grad=True)

# basis set exponents
alpha = np.array([[3.4, 0.6, 0.2], [3.4, 0.6, 0.2]], requires_grad = True)
                
# basis set contraction coefficients
coeff = np.array([[0.2, 0.5, 0.4], [0.2, 0.5, 0.4]], requires_grad = True)
                  
mol = qml.qchem.Molecule(symbols, geometry, alpha=alpha, coeff=coeff)

args = [geometry, alpha, coeff]

H = qml.qchem.molecular_hamiltonian(symbols, geometry, alpha=alpha, coeff=coeff, args=args)[0]


==> code/hf.py <==
import pennylane as qml

energy = qml.qchem.hf_energy(mol)(geometry)
g = qml.grad(qml.qchem.hf_energy(mol))(geometry)


==> code/molecule.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ['H', 'H']
geometry = np.array([[0.0, 0.0, -0.6614], [0.0, 0.0, 0.6614]])
mol = qml.qchem.Molecule(symbols, geometry)


==> code/qpe_first.py <==
import pennylane as qml

planewaves = 100000
electrons = 156
volume = 1145

algo = qml.resource.FirstQuantization(planewaves, electrons, volume)

gates, qubits = algo.gates, algo.qubits


==> code/qpe_second.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ['O', 'H', 'H']

geometry = np.array([[0.0,  0.0,  0.3],
                     [0.0,  1.5, -1.0],
                     [0.0, -1.5, -1.0]], requires_grad=False)
                     
mol = qml.qchem.Molecule(symbols, geometry, basis_name='6-31g')

core, one, two = qml.qchem.electron_integrals(mol)()

algo = qml.resource.DoubleFactorization(one, two)

gates, qubits = algo.gates, algo.qubits


==> code/shots.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ['O', 'H', 'H']

geometry = np.array([[0.0,  0.0,  0.3],
                     [0.0,  1.5, -1.0],
                     [0.0, -1.5, -1.0]], requires_grad=False)
                     
H = qml.qchem.molecular_hamiltonian(symbols, geometry)[0]

shots = qml.resource.estimate_shots(H.coeffs)


==> code/tapering.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ["He", "H"]
geometry = np.array([[0.0, 0.0, -0.9], [0.0, 0.0, 0.9]])

charge, n_electrons = 1, 2

H, qubits = qml.qchem.molecular_hamiltonian(symbols, geometry, charge=charge)

generators = qml.symmetry_generators(H)

paulixops = qml.paulix_ops(generators, qubits)

paulix_sector = qml.qchem.optimal_sector(H, generators, n_electrons)

H_tapered = qml.taper(H, generators, paulixops, paulix_sector)


==> code/template.py <==
import pennylane as qml
from pennylane import numpy as np

singles = [[0, 2], [1, 3]]
doubles = [[0, 1, 2, 3]]
hf = np.array([1, 1, 0, 0])

dev = qml.device("default.qubit", wires=4)

@qml.qnode(dev)
def circuit(params, wires):
    qml.AllSinglesDoubles(params, wires, hf, singles, doubles)
    return qml.expval(H)


==> code/vqe.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ['H', 'H']
geometry = np.array([[0.0, 0.0, -0.6614], [0.0, 0.0, 0.6614]], requires_grad=False)
mol = qml.qchem.Molecule(symbols, geometry)
H = qml.qchem.molecular_hamiltonian(symbols, geometry)[0]

@qml.qnode(qml.device("default.qubit", wires=4))
def circuit(param):
    qml.BasisState(np.array([1, 1, 0, 0]), wires=range(4))
    qml.DoubleExcitation(param, wires=[0, 1, 2, 3])
    return qml.expval(H)

opt = qml.GradientDescentOptimizer(stepsize=0.4)
theta = np.array(0.0, requires_grad=True)

for n in range(20):
    theta, energy = opt.step_and_cost(circuit, theta)

